Eclectic Rule Extraction for Explainability of Deep Neural Network based Intrusion Detection Systems

This paper addresses trust issues created from the ubiquity of black box algorithms and surrogate explainers in Explainable Intrusion Detection Systems (X-IDS). While Explainable Artificial Intelligence (XAI) aims to enhance transparency, black box surrogate explainers, such as Local Interpretable Model-Agnostic Explanation (LIME) and SHapley Additive exPlanation (SHAP), are difficult to trust. The black box nature of these surrogate explainers makes the process behind explanation generation opaque and difficult to understand. To avoid this problem, one can use transparent white box algorithms such as Rule Extraction (RE). There are three types of RE algorithms: pedagogical, decompositional, and eclectic. Pedagogical methods offer fast but untrustworthy white-box explanations, while decompositional RE provides trustworthy explanations with poor scalability. This work explores eclectic rule extraction, which strikes a balance between scalability and trustworthiness. By combining techniques from pedagogical and decompositional approaches, eclectic rule extraction leverages the advantages of both, while mitigating some of their drawbacks. The proposed Hybrid X-IDS architecture features eclectic RE as a white box surrogate explainer for black box Deep Neural Networks (DNN). The presented eclectic RE algorithm extracts human-readable rules from hidden layers, facilitating explainable and trustworthy rulesets. Evaluations on UNSW-NB15 and CIC-IDS-2017 datasets demonstrate the algorithm's ability to generate rulesets with 99.9% accuracy, mimicking DNN outputs. The contributions of this work include the hybrid X-IDS architecture, the eclectic rule extraction algorithm applicable to intrusion detection datasets, and a thorough analysis of performance and explainability, demonstrating the trade-offs involved in rule extraction speed and accuracy.

==> Figures/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "7309a020-c843-40ac-b415-224f618236d6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "id": "83304040-46a1-40b7-a735-aa658c168774",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#cic leaves experiements\n",
    "filename = 'cic_leaves_speedup'\n",
    "experiment_names = [2000, 1000, 500, 100, 10]\n",
    "\n",
    "speedup = [22.41077887,6.98466244,1.548641898,1.177267444,1.011731939]\n",
    "true_label_accuracy = [-0.015525103,-0.00063126, -0.0001, 0, 0]\n",
    "model_prediction_accuracy = [-0.023814306,-0.002142594,-0.000487291,-0.000376254,-0.000366248]\n",
    "\n",
    "speedup.reverse()\n",
    "true_label_accuracy.reverse()\n",
    "model_prediction_accuracy.reverse()\n",
    "\n",
    "ax1_lim_min = 0.75\n",
    "ax1_lim_max = 1.75\n",
    "\n",
    "ax2_lim_min = 5\n",
    "ax2_lim_max = 25\n",
    "\n",
    "# if annotations is true, manually set the text's position\n",
    "annotations = True\n",
    "point_1 = (0, -30) \n",
    "point_2 = (0, -30)\n",
    "point_3 = (0, -30)\n",
    "point_4 = (0, -30)\n",
    "point_5 = (0, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "id": "220a9937-1dbe-49b9-a1f1-9247107c983e",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# cic layers experiements\n",
    "filename = 'cic_layers_speedup'\n",
    "experiment_names = ['unlimited', 20, 10, 5]\n",
    "\n",
    "speedup = [1, 1.808588101, 4.962906333, 18.76834658]\n",
    "true_label_accuracy = [0, -9.2394E-06, -0.001429738, -0.020671361]\n",
    "model_prediction_accuracy = [-0.000361578, -0.000626971, -0.003600577, -0.030355956]\n",
    "\n",
    "# if annotations is true, manually set the text's position\n",
    "annotations = True\n",
    "point_1 = (0, -30) \n",
    "point_2 = (0, -30)\n",
    "point_3 = (0, -30)\n",
    "point_4 = (0, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 273,
   "id": "1480e2ac-abd0-4b7a-84e4-3d52c4d1ad11",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#unsw leaves experiments\n",
    "filename = 'unsw_leaves_speedup'\n",
    "experiment_names = [2000, 1000, 500, 100, 10]\n",
    "\n",
    "speedup = [0.970919998, 1.084054723, 1.836206991, 8.86425892, 35.12378442]\n",
    "true_label_accuracy = [-0.000836228, -7.94606E-05, -0.000615019, -0.002058698, -0.027998351]\n",
    "model_prediction_accuracy = [-0.009717668, -0.009465412, -0.010288154, -0.015178034, -0.053175512]\n",
    "\n",
    "ax1_lim_min = 0.75\n",
    "ax1_lim_max = 2\n",
    "\n",
    "ax2_lim_min = 5\n",
    "ax2_lim_max = 40\n",
    "\n",
    "# if annotations is true, manually set the text's position\n",
    "annotations = True\n",
    "point_1 = (0, -35) \n",
    "point_2 = (0, -30)\n",
    "point_3 = (0, -30)\n",
    "point_4 = (0, -30)\n",
    "point_5 = (0, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "id": "97bf51fc-c40a-4123-b1d8-d5abaa40770c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#unsw layers experiments\n",
    "filename = 'unsw_layers_speedup'\n",
    "experiment_names = ['unlimited', 20, 10, 5]\n",
    "\n",
    "speedup = [1, 1.09133, 4.49267, 26.61069]\n",
    "true_label_accuracy = [-0.000836228, -0.000917726, -0.002737848, -0.026857379]\n",
    "model_prediction_accuracy = [-0.009717668, -0.009616765, -0.016237509, -0.048976424]\n",
    "\n",
    "ax1_lim_min = 0.75\n",
    "ax1_lim_max = 1.75\n",
    "\n",
    "ax2_lim_min = 3\n",
    "ax2_lim_max = 30\n",
    "\n",
    "# if annotations is true, manually set the text's position\n",
    "annotations = True\n",
    "point_1 = (0, -37) \n",
    "point_2 = (0, -30)\n",
    "point_3 = (0, -30)\n",
    "point_4 = (0, 30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b4c16bbc-b39b-4852-a1c9-1d3803082532",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 274,
   "id": "5d94e1a5-8290-43eb-9a21-019ade599ca0",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_theme()\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True)\n",
    "#fig.subplots_adjust(hspace=0.025, bottom=0.15, left=.2)\n",
    "\n",
    "# plot the true label accuracy with points then a line (for the outlier data)\n",
    "sns.scatterplot(x=speedup, y=true_label_accuracy, marker='o', color='blue', ax=ax1, label=\"Ground Truth Accuracy\")\n",
    "sns.lineplot(x=speedup, y=true_label_accuracy, marker='o', color='blue', ax=ax1)\n",
    "\n",
    "# plot the model prediction accuracy with points then a line (for the outlier data)\n",
    "sns.scatterplot(x=speedup, y=model_prediction_accuracy, marker='o', color='red', ax=ax1, label=\"Model Prediction Accuracy\")\n",
    "sns.lineplot(x=speedup, y=model_prediction_accuracy, color='red', ax=ax1)\n",
    "\n",
    "# plot the true label accuracy with points then a line \n",
    "sns.scatterplot(x=speedup, y=true_label_accuracy, marker='o', color='blue', ax=ax2)\n",
    "sns.lineplot(x=speedup, y=true_label_accuracy, marker='o', color='blue', ax=ax2)\n",
    "\n",
    "# plot the model prediction accuracy with points then a line\n",
    "sns.scatterplot(x=speedup, y=model_prediction_accuracy, marker='o', color='red', ax=ax2)\n",
    "sns.lineplot(x=speedup, y=model_prediction_accuracy, color='red', ax=ax2)\n",
    "\n",
    "# zoom-in / limit the view to different portions of the data\n",
    "ax1.set_xlim(ax1_lim_min, ax1_lim_max)  # outliers only\n",
    "ax2.set_xlim(ax2_lim_min, ax2_lim_max)  # most of the data\n",
    "\n",
    "# hide the spines\n",
    "ax1.spines.right.set_visible(False)\n",
    "ax2.spines.left.set_visible(False)\n",
    "ax1.xaxis.tick_bottom()\n",
    "ax2.yaxis.set_visible(True)\n",
    "ax2.tick_params(labelleft=False)\n",
    "ax2.xaxis.tick_bottom()\n",
    "\n",
    "\n",
    "# if annotations are active, manual set them\n",
    "if annotations:\n",
    "    ax1.annotate(experiment_names[0], (speedup[0], model_prediction_accuracy[0]),\n",
    "                     textcoords=\"offset points\", xytext=point_1, ha='right', fontsize=8,\n",
    "                     arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "\n",
    "    ax1.annotate(experiment_names[1], (speedup[1], model_prediction_accuracy[1]),\n",
    "                     textcoords=\"offset points\", xytext=point_2, ha='right', fontsize=8,\n",
    "                     arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "\n",
    "    ax1.annotate(experiment_names[2], (speedup[2], model_prediction_accuracy[2]),\n",
    "                     textcoords=\"offset points\", xytext=point_3, ha='right', fontsize=8,\n",
    "                     arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "    \n",
    "    ax2.annotate(experiment_names[2], (speedup[2], model_prediction_accuracy[2]),\n",
    "                textcoords=\"offset points\", xytext=point_3, ha='right', fontsize=8,\n",
    "                arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "\n",
    "\n",
    "    ax2.annotate(experiment_names[3], (speedup[3], model_prediction_accuracy[3]),\n",
    "                     textcoords=\"offset points\", xytext=point_4, ha='right', fontsize=8,\n",
    "                     arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "    \n",
    "    if len(speedup) == 5:\n",
    "        ax2.annotate(experiment_names[4], (speedup[4], model_prediction_accuracy[4]),\n",
    "                         textcoords=\"offset points\", xytext=point_5, ha='right', fontsize=8,\n",
    "                         arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "\n",
    "\n",
    "kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,\n",
    "              linestyle=\"none\", color='k', mec='k', mew=1, clip_on=False)\n",
    "ax1.plot([1, 1], [1, 0], transform=ax1.transAxes, **kwargs)\n",
    "ax2.plot([0, 0], [1, 0], transform=ax2.transAxes, **kwargs)\n",
    "\n",
    "fig.text(0.51, 0.02, 'Speed Up', ha='center')\n",
    "fig.text(-.006, 0.5, 'Accuracy Delta', va='center', rotation='vertical')\n",
    "\n",
    "ax1.legend(loc='lower left', fontsize=8)\n",
    "\n",
    "plt.savefig(filename+'.png', format='png', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "id": "32c34ac4-3b89-4467-b052-ac86e8c3ecd0",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "\n",
    "# plot the true label accuracy with points then a line (for the outlier data)\n",
    "sns.scatterplot(x=speedup, y=true_label_accuracy, marker='o', color='blue', label=\"Ground Truth Accuracy\")\n",
    "sns.lineplot(x=speedup, y=true_label_accuracy, marker='o', color='blue')\n",
    "\n",
    "# plot the model prediction accuracy with points then a line (for the outlier data)\n",
    "sns.scatterplot(x=speedup, y=model_prediction_accuracy, marker='o', color='red', label=\"Model Prediction Accuracy\")\n",
    "sns.lineplot(x=speedup, y=model_prediction_accuracy, color='red')\n",
    "\n",
    "#for i, experiment_name in enumerate(experiment_names):\n",
    "    #plt.text(speedup[i], true_label_accuracy[i] + .0005, experiment_name, fontsize=8, ha='right', va='bottom')\n",
    "  \n",
    "offset = -30\n",
    "for i, experiment_name in enumerate(experiment_names[:-1]):\n",
    "    plt.annotate(experiment_name, (speedup[i], model_prediction_accuracy[i]),\n",
    "                 textcoords=\"offset points\", xytext=(0, offset), ha='right', fontsize=8,\n",
    "                 arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "    \n",
    "plt.annotate(experiment_names[3], (speedup[3], model_prediction_accuracy[3]),\n",
    "                 textcoords=\"offset points\", xytext=(0, -offset), ha='right', fontsize=8,\n",
    "                 arrowprops=dict(arrowstyle=\"-\", color=\"black\"))\n",
    "\n",
    "plt.xlabel('Speed Up')\n",
    "plt.ylabel('Accuracy Delta')\n",
    "plt.xlim(0, 20)\n",
    "\n",
    "plt.savefig(filename+'.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.legend(loc='lower left', fontsize=8)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 221,
   "id": "7429cddf-ec74-400c-9e0a-dc7219cb1c8f",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01b6a5d3-4a84-444b-9b56-4c58e2f66b50",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:making_plots]",
   "language": "python",
   "name": "conda-env-making_plots-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

